Geodesic deviation to all orders via a tangent bundle formalism

We establish an in-in formalism for geodesic deviation as an alternative to Synge calculus, based on a covariant calculus of differential forms in tangent bundle. This derives the exact Lagrangian and equations governing the finite geodesic deviation between a free-falling test particle and an arbitrary observer, in terms of infinite sums whose coefficients are products of binomial coefficients. Explicit expressions are provided up to tenth order, finding agreements with the previous fourth-order result.

==> ancillary/P.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    129877,       3433]
NotebookOptionsPosition[    120479,       3283]
NotebookOutlinePosition[    120870,       3299]
CellTagsIndexPosition[    120827,       3296]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Preamble",
 FontWeight->"Bold"]], "Title",
 CellChangeTimes->{{3.9677851377407007`*^9, 
  3.967785138655648*^9}},ExpressionUUID->"34dc650c-820d-4d57-b30c-\
9b3558cd0399"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# Load xAct",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967785143736164*^9, 
  3.967785145615653*^9}},ExpressionUUID->"11e29ce5-c2fc-402f-b1ae-\
bf4727435fac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`xTerior`"}]], "Input",
 CellChangeTimes->{{3.967785124069845*^9, 3.967785130329485*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fe09b092-d4f6-4f3b-9b0d-65afefc5e323"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.9677865388842173`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9b7a2553-92ac-4df9-b866-b17bed88ecea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786538884795*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"847671b2-cc53-4087-890d-8aaac7d2563f"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.9677865388859577`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ab11442f-3c52-49b3-9f5e-8e534403ff79"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.9677865389271708`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3ef6cb03-2c4f-466b-b860-8103f72242af"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539014041*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"932e8616-4c1d-4cad-b4a8-c069434ab775"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.96778653901453*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a4d3a7d2-0f8e-400b-a6ec-84c9d91bb7c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539014874*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"68704763-9d5a-429d-a1e7-a8ac59143691"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539015192*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"50f2df74-429e-4d0d-a8a2-b326f79e8a3b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539110301*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a159a5a9-7749-4172-8012-49f44fb52168"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539110849*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9c343328-c25b-479d-a22d-e84da6d7979c"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539111183*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1f258b78-d82b-44ec-9b7a-9746caf26ef9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539712356*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"18bd7ea9-ac72-4115-9f74-e553e6a09fb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTerior`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2019", ",", "5", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTerior`  version ", "0.9.1", ", ", {2019, 5, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539713023*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0dd74fe3-2431-45cd-8187-039947f9c8d7"],

Cell[BoxData["\<\"Copyright (C) 2013-2019, Alfonso Garcia-Parrado Gomez-Lobo \
and Leo C. Stein, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539713357*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3d293318-06a2-40e3-86fa-89b447c2e491"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539724333*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6b01932d-5f54-4880-ae3a-0e6e97cc5c5a"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.967786539724774*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e599b91c-9e9a-4806-825c-282a541459b4"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.967785152529067*^9, 3.967785365313818*^9, 
  3.9677865397252283`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"89b37b0d-0ac9-4f85-b46c-f23a8b2f5a18"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# Define Geometry",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967785143736164*^9, 
  3.9677851522701073`*^9}},ExpressionUUID->"34c379ac-93c2-4341-892f-\
1f0dbdf2b4f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indices\[Bullet]mani", "=", 
   RowBox[{"{", 
    RowBox[{
    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h",
      ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "r", ",",
      "s"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"dim\[Bullet]mani", ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d625\>\""}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"mani", ",", "dim\[Bullet]mani", ",", "indices\[Bullet]mani"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"met", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "CD", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<,\>\"", ",", "\"\<\[PartialD]\>\""}], "}"}], ",", 
    RowBox[{"PrintAs", "->", "\"\<\[Eta]\>\""}], ",", 
    RowBox[{"FlatMetric", "->", "True"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.953071950220211*^9, 3.9530721393783255`*^9}, {
   3.9530725508844233`*^9, 3.953072558707239*^9}, {3.953085478709934*^9, 
   3.9530854870754633`*^9}, 3.953592575150688*^9, {3.9535930519795074`*^9, 
   3.9535930529716034`*^9}, {3.9535931171023636`*^9, 
   3.9535931463315926`*^9}, {3.9535937757419257`*^9, 
   3.9535937823262806`*^9}, {3.9536028949098115`*^9, 3.953602905037551*^9}, {
   3.961926776627846*^9, 3.961926789439783*^9}, {3.966995494758325*^9, 
   3.966995506467004*^9}, 3.967235130402169*^9, {3.967243496633288*^9, 
   3.967243496901903*^9}, {3.967785193772647*^9, 3.967785193932055*^9}, {
   3.967785316295445*^9, 3.967785324892308*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"143d1501-9f1a-4207-8434-5da029978460"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim\[Bullet]mani", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`dim\[Bullet]mani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiH5aUHMURAMAgp7QgQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d60e37f4-eaeb-4b00-b7b8-c2e16001de17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "mani", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`mani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiP5ZUnMURAMAg1rQmQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f06ea7cd-876f-4410-be54-eebfb0612827"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", 
   "Tangentmani", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`Tangentmani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiJ5VW3MURAMAgKHQQw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9ed1494b-09a6-4a65-80a4-97cb8ef374c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"met", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`met[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiL78suYoiAYAhV3Q6A==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3690a489-c6ad-4c49-9058-6c28d286c14e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonmet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonmet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiD71ruYoiAYAhTjQ5A==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"066925a5-23b9-4795-ab18-ec5bd513ff64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiM79WHMURAMAgmXQig==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3f1158b7-5757-4160-9e6b-9d3b0f074b04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiH7/ueYoiAYAhoPRDg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1e820c29-3bae-4b23-9fac-cbd95a3ba410"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiE75VnMURAMAgkDQhg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"08701a38-4845-4bfe-b690-281f6f404239"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiGb8WXMURAMAfz3QJg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"11740017-fc1b-4253-8160-e40268753a26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiK77XXMURAMAgzPQpQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d4597d66-9b23-4bdb-88e6-5457fe10cbdd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiH75t+YoiAYAhpnREg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6ccb2a66-8034-475e-82f9-bbd549d5d8c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiA5iqD0KogF6/M9/
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d148da9b-595d-41d2-b7b5-52a25205cefc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiD7NVHsURAMAftLP+g==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5c7da0a3-d88d-4079-82f6-707f72189540"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiHZirT0KogF6n890
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"53851a10-1033-4308-bb3c-f89a15972144"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiF7AXnsURAMAfZ3P1A==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"947b83ef-87b5-4932-b911-18a7bbd069d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "CovDCD", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`CovDCD, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiFbgqj0KogF5ss9X
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"01fb552d-8360-4aab-a9f7-5e796e5e0fe5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detmet", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detmet[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBeKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A+kp6vw6IPpHhbExiG7jqT0KogF88M+/
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0071b918-e9de-4559-b8a3-815ad76eb3ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"y", "[", "a", "]"}], ",", "mani", ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d49a\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.9677829502567253`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"cc33208c-42eb-48a6-b2d8-14806f8a9501"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"y", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`y[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967785372095634*^9, 3.967786539910719*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"dcf10288-5297-47f7-afb0-701db10e8208"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"dim\[Bullet]vb", ",", 
    RowBox[{
    "PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(\|01d485\), \(vb\)]\)\>\""}]}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefVBundle", "[", 
   RowBox[{"vb", ",", "mani", ",", "dim\[Bullet]vb", ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]"}], 
     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefCovD", "[", 
   RowBox[{
    RowBox[{"cdv", "[", 
     RowBox[{"-", "a"}], "]"}], ",", "vb", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<|\>\"", ",", "\"\<\[ScriptCapitalD]\>\""}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9677856522758207`*^9, 3.9677856885949183`*^9}, {
  3.967785720874395*^9, 3.967785721170164*^9}, {3.9677858305565767`*^9, 
  3.967785832992292*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5c170a43-2fca-46ed-86c1-265fc8f0756b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim\[Bullet]vb", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`dim\[Bullet]vb, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.967786539913783*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"fe4a92a7-5608-425b-b5c7-e5a04937239d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "vb", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", "vbundle ", $CellContext`vb, 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.9677865399141483`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"26c83f10-3b89-458c-8a1f-9b393fee56dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"cdv", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`cdv[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.967786539915402*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"1c3e8a65-6f54-411c-b1cc-1af5d1fd7399"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Torsioncdv", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`Torsioncdv[$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.9677865399157124`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"bb515ff7-931d-42c3-b818-7ac81d94f5b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Christoffelcdv", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`Christoffelcdv[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.9677865399160223`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"1eab07f3-5b94-41fe-8b47-2cce1f1e4a70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riemanncdv", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", "d"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`Riemanncdv[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
$CellContext`d], ". ", "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.96778653991634*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a1d5ccaa-88e9-48c3-933f-0894a92860b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"non-symmetric Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riccicdv", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "non-symmetric Ricci tensor ", 
   $CellContext`Riccicdv[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.9677865399166737`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"4b866dce-3026-4106-9df1-474b759705fb"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.967786539930723*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"2d0b27e7-57b8-4ff4-b309-3c11599ba7e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"nonsymmetric AChristoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"AChristoffelcdv", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "nonsymmetric AChristoffel tensor ", 
   $CellContext`AChristoffelcdv[$CellContext`\[Alpha], -$CellContext`b, \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.967786539931251*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"59199453-e591-41c1-9e3b-a5da0da12071"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"FRiemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FRiemanncdv", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", "\[Delta]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Antisymmetric only in the first pair.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "FRiemann tensor ", 
   $CellContext`FRiemanncdv[-$CellContext`a, -$CellContext`b, -$CellContext`\
\[Gamma], $CellContext`\[Delta]], ". ", 
   "Antisymmetric only in the first pair."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.9677865399315968`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"3c0b45ef-3cac-4cef-92c7-8143ef186ac9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "CovDcdv",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`CovDcdv, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.967785717135892*^9, 3.9677857214458437`*^9}, 
   3.967786539931912*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"bcca8dd8-df15-4605-a020-178dfe682816"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RiemannForm", "[", "cdv", "]"}], "[", "___", "]"}], ":=", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9677858444542522`*^9, 3.967785854305945*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2c324f80-ae8c-4e99-bb29-e513856e55c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"psi", "[", "\[Alpha]", "]"}], ",", "mani", ",", 
    RowBox[{
    "PrintAs", 
     "->", "\"\<\!\(\*StyleBox[\"\[Psi]\",StripOnInput->False,LineColor->\
RGBColor[1, 0.2, 0.9],FrontFaceColor->RGBColor[1, 0.2, \
0.9],BackFaceColor->RGBColor[1, 0.2, 0.9],GraphicsColor->RGBColor[1, 0.2, \
0.9],FontWeight->Bold,FontColor->RGBColor[1, 0.2, 0.9]]\)\>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9677858988017282`*^9, 3.9677859121596737`*^9}, {
  3.967785942231699*^9, 3.967785962227928*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6489597a-6c95-4c95-8270-24d919957eb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"psi", "[", "\[Alpha]", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`psi[$CellContext`\[Alpha]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967785963648879*^9, 3.967786539950983*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b215f2cf-5933-424b-a647-5ba009d3839a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# iN/D formalism",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
  3.967784123854425*^9, 3.967784134634142*^9}, {3.967784198987897*^9, 
  3.967784215316085*^9}},ExpressionUUID->"b6d8104d-a88c-4683-adaa-\
ff53d05a65ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"\[Alpha]_", ",", 
     RowBox[{"-", "\[Beta]_"}], ",", "m_"}], "]"}], ":=", 
   RowBox[{"AChristoffelcdv", "[", 
    RowBox[{"\[Alpha]", ",", "m", ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"\[Alpha]_", ",", 
     RowBox[{"-", "\[Beta]_"}], ",", "m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"FRiemanncdv", "[", 
    RowBox[{"n", ",", "m", ",", 
     RowBox[{"-", "\[Beta]"}], ",", "\[Alpha]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "AChristoffelcdv", "]"}], 
   "^=", "\"\<\|01d468\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "FRiemanncdv", "]"}], "^=", "\"\<\|01d46d\>\""}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.967785410639254*^9, 3.967785468023477*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"798e4b61-3454-464d-a218-ea523db962b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dy", "[", "a_", "]"}], ":=", 
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{"y", "[", "a", "]"}], ",", "cdv"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpsi", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{"psi", "[", "\[Alpha]", "]"}], ",", "cdv"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"dx", "[", "mani", "]"}], "[", "__", "]"}], ",", "cdv"}], "]"}],
    ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{"Dy", "[", "__", "]"}], ",", "cdv"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{
     RowBox[{"dx", "[", "mani", "]"}], "[", "a_", "]"}]}], ":=", 
   RowBox[{"y", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{"Dy", "[", "__", "]"}]}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{"Dpsi", "[", "__", "]"}]}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.967785746667151*^9, 3.967785759144253*^9}, {
  3.967785869610223*^9, 3.967785886242229*^9}, {3.967785983042273*^9, 
  3.9677860046070557`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0a1c5e05-40cf-4795-bc49-46778c9c54af"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Int", "[", "N", "]"}], "@", 
      RowBox[{
       RowBox[{"CurvatureForm", "[", 
        RowBox[{"cdv", ",", "vb"}], "]"}], "[", 
       RowBox[{"\[Alpha]_", ",", 
        RowBox[{"-", "\[Beta]_"}]}], "]"}]}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", "d"}], "}"}], ",", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"\[Alpha]", ",", 
          RowBox[{"-", "\[Beta]"}], ",", 
          RowBox[{"-", "c"}], ",", 
          RowBox[{"-", "d"}]}], "]"}], 
        RowBox[{"y", "[", "c", "]"}], 
        RowBox[{
         RowBox[{"dx", "[", "mani", "]"}], "[", "d", "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Diff", "[", 
      RowBox[{"expr_", ",", "cdv"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "r", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"dx", "[", "mani", "]"}], "[", "r", "]"}], 
         RowBox[{
          RowBox[{"cdv", "[", 
           RowBox[{"-", "r"}], "]"}], "@", "expr"}]}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "expr", "]"}], "===", "FRiemanncdv"}], "||", 
       RowBox[{
        RowBox[{"Head", "@", 
         RowBox[{"Head", "[", "expr", "]"}]}], "===", "cdv"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.967782908595532*^9, 3.967782922802205*^9}, 
   3.9677829566959467`*^9, {3.9677829961632137`*^9, 3.9677830381641417`*^9}, {
   3.96778311376136*^9, 3.9677831966748962`*^9}, 3.967783268340179*^9, {
   3.967783393660667*^9, 3.9677834204436893`*^9}, {3.96778351152957*^9, 
   3.9677835294218187`*^9}, {3.967785477502977*^9, 3.967785516227439*^9}, {
   3.9677857869975157`*^9, 3.967785815750154*^9}, {3.967786025367532*^9, 
   3.967786053059394*^9}, {3.9677861525195627`*^9, 3.9677861570581703`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f833f768-7b12-400a-b08e-5d36ac7ea54b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"iND", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "N", "]"}], "@", 
     RowBox[{"Diff", "[", 
      RowBox[{"expr", ",", "cdv"}], "]"}]}], "//", "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DiN", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Diff", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "N", "]"}], "@", "expr"}], ",", "cdv"}], "]"}], "//",
     "ToCanonical"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9677830545512733`*^9, 3.967783088353936*^9}, 
   3.9677831269100122`*^9, {3.9677832992545013`*^9, 3.967783329183975*^9}, {
   3.967784678482347*^9, 3.967784680285494*^9}, {3.967784955353849*^9, 
   3.967784959042111*^9}, {3.9677860586826487`*^9, 3.967786060197446*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"71b8014f-077a-4ff5-81e7-879623db2981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# P-tensors",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
   3.967784123854425*^9, 3.967784197218405*^9}, 
   3.967786181410222*^9},ExpressionUUID->"5d16ee3e-ee35-4c0f-b3fe-\
581929391ed3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"\[Alpha]", ",", 
      RowBox[{"-", "\[Beta]"}], ",", 
      RowBox[{"-", "s"}]}], "]"}], ",", "mani", ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d477\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9674474149392653`*^9, 3.967447486163658*^9}, {
   3.9674475172971354`*^9, 3.967447518079589*^9}, {3.967447667092182*^9, 
   3.967447693939149*^9}, {3.967447735903295*^9, 3.9674477649885197`*^9}, {
   3.9674479297595577`*^9, 3.967447939326458*^9}, {3.967449077953426*^9, 
   3.967449078733541*^9}, {3.967449245334453*^9, 3.967449246163125*^9}, 
   3.9674493815473433`*^9, {3.967449427542297*^9, 3.9674494283867607`*^9}, {
   3.9674495319533663`*^9, 3.967449532745811*^9}, {3.96744959061707*^9, 
   3.967449591622919*^9}, {3.967493528670417*^9, 3.967493528928473*^9}, 
   3.9677827864198914`*^9, {3.96778618326003*^9, 3.967786217962364*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"c153620c-70fc-418b-92d4-fff9319e8fce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"P", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "s"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`P[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`s], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9677862183953667`*^9, 3.9677865399711742`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"77c2469d-0897-4d48-a5f2-239e5cb16b49"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"toP", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Expand", "[", "expr", "]"}], "//.", "rules\[Bullet]P"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ring", "[", 
     RowBox[{"head_", ",", "tail_"}], "]"}], "[", "\[ScriptL]_", "]"}], ":=", 
   
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"head", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "tail"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "\[ScriptL]"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<rules\[Bullet]P:=\>\"", ",", "#", ",", "\"\<;\>\""}], 
      "]"}], "&"}], "@", 
    RowBox[{"ToString", "@", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<cdv[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", \
"\"\<F[\[Alpha]_,-\[Beta]_,-c_,d_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<P[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},\[Alpha],-\[Beta],d]\>\""}]}], 
           "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<cdv[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", \
"\"\<F[\[Alpha]_,-\[Beta]_,d_,-c_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<-P[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},\[Alpha],-\[Beta],d]\>\""}]}], 
           "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"\[ScriptL]", ",", "1", ",", "15"}], "}"}]}], "]"}]}]}]}], "//",
    "ToExpression"}], ";"}]}], "Input",
 CellChangeTimes->{{3.96778374495362*^9, 3.967783773953043*^9}, 
   3.967783863559638*^9, {3.967784228173313*^9, 3.967784230133699*^9}, {
   3.9677847244828157`*^9, 3.967784735345636*^9}, {3.967784896432722*^9, 
   3.9677849060385103`*^9}, {3.967784951174865*^9, 3.967784951435144*^9}, {
   3.967786220215663*^9, 3.967786354387909*^9}, {3.967786527578292*^9, 
   3.96778653327818*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"6607b1e4-f85a-4062-9eee-330f078bfbfd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Main",
 FontWeight->"Bold"]], "Title",
 CellChangeTimes->{{3.967786418452949*^9, 
  3.967786418807529*^9}},ExpressionUUID->"b9ca1a90-4efe-434d-9154-\
f1883b735761"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"form", "[", "\[ScriptL]_", "]"}], ":=", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"Nest", "[", 
      RowBox[{"iND", ",", 
       RowBox[{"Dpsi", "[", "\[Alpha]", "]"}], ",", "\[ScriptL]"}], "]"}], "//",
      "toP"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967786421693722*^9, 3.967786446340604*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f912a04f-2548-4a5f-a748-bf7a51176ebf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.967786438838542*^9, 3.967786439407762*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"14adf35b-8050-435c-88ad-1991dc67273f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.005906`", ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\|01d477", 
         StyleBox[GridBox[{
            {
             RowBox[{"{", "1", "}"}], "\[Alpha]", " ", " "},
            {" ", " ", "\[Beta]", "a"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`P[
      xAct`xTensor`LI[{
       1}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         StyleBox["\[Psi]",
          StripOnInput->False,
          LineColor->RGBColor[1, 0.2, 0.9],
          FrontFaceColor->RGBColor[1, 0.2, 0.9],
          BackFaceColor->RGBColor[1, 0.2, 0.9],
          GraphicsColor->RGBColor[1, 0.2, 0.9],
          FontWeight->Bold,
          FontColor->RGBColor[1, 0.2, 0.9]], 
         StyleBox[GridBox[{
            {"\[Beta]"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`psi[$CellContext`\[Beta]],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"dx", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.967786440037403*^9, 3.967786447803966*^9}, 
   3.967786546887088*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"8df21871-ebc9-4426-ab47-c6528a6dbdf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.9677864519194193`*^9, 3.967786451995326*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"d9332b81-b57c-45c0-bcba-6526b80eb827"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01164`", ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "1", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        1}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "2", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        2}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677864522567053`*^9, 3.9677865469296007`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"cb4c7242-712e-43a3-be8c-2937c98cd069"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.967786473204042*^9, 3.967786473331773*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"1bea9cf7-b3ca-4a1f-b312-f0af38e3afe5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.024253`", ",", 
   RowBox[{
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "2", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        2}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "3", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        3}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967786473792218*^9, 3.967786546959955*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"18b68052-184d-4e1c-92a6-d7297ac56fc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.967786478138139*^9, 3.967786478825927*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"991754aa-9016-4891-96c0-447f803ba62f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.045119`", ",", 
   RowBox[{
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "3", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        3}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "4", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        4}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967786479121356*^9, 3.9677865470104237`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"6181403f-f58f-4642-98c4-6b480eb340e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.967786491462769*^9, 3.9677864915623417`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"250c240a-e172-42a4-b46c-123a78cf2f17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.075492`", ",", 
   RowBox[{
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "4", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        4}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "5", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        5}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967786492102584*^9, 3.9677865470934877`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"e61be861-437b-4937-82b4-79f5ff9efd7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.967786494278347*^9, 3.967786494331724*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9a196888-2645-45d0-9870-84bde49eb659"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.131467`", ",", 
   RowBox[{
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "5", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        5}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "6", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        6}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967786494753174*^9, 3.967786547243132*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"b08f5e12-3b9a-4506-bc90-6479a97b2ed0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.967786496182795*^9, 3.967786496249433*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"a3fd3d7b-1749-4cc8-b05a-a74d47b1333d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.335318`", ",", 
   RowBox[{
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "6", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        6}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "7", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        7}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967786496981277*^9, 3.9677865476699963`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"6cb76303-031c-4d75-a6fa-14c586c60962"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.967786498316944*^9, 3.967786498382226*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"307dde88-8882-4271-be86-0760b24fcd48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.171436`", ",", 
   RowBox[{
    RowBox[{"7", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "7", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        7}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "8", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        8}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677865017858*^9, 3.967786553279916*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"3b7b3160-6422-4e0f-968c-dc7d043b5d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "9", "]"}]], "Input",
 CellChangeTimes->{{3.967786501859808*^9, 3.9677865021732073`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"363e5346-475f-4f6f-bac8-48c34cd028c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30.430722`", ",", 
   RowBox[{
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "8", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        8}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "9", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        9}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677866256806726`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"24aabea2-f9eb-4b76-addc-d52e5edbd19d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.967786505164386*^9, 3.9677865055953493`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"06d7bee4-e799-4823-b7c7-8dc0a4f3f342"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"762.721525`", ",", 
   RowBox[{
    RowBox[{"9", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[ScriptCapitalD]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"a"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`a],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`a], $CellContext`cdv],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "9", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        9}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d477", 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "10", "}"}], "\[Alpha]", " ", " "},
             {" ", " ", "\[Beta]", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`P[
       xAct`xTensor`LI[{
        10}], $CellContext`\[Alpha], -$CellContext`\[Beta], -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\[Psi]",
           StripOnInput->False,
           LineColor->RGBColor[1, 0.2, 0.9],
           FrontFaceColor->RGBColor[1, 0.2, 0.9],
           BackFaceColor->RGBColor[1, 0.2, 0.9],
           GraphicsColor->RGBColor[1, 0.2, 0.9],
           FontWeight->Bold,
           FontColor->RGBColor[1, 0.2, 0.9]], 
          StyleBox[GridBox[{
             {"\[Beta]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`psi[$CellContext`\[Beta]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"a"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`a],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.96778901659347*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"0cdfc28e-e74b-4af6-8870-cfa7e04b264a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{52, Automatic}, {5, Automatic}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5e8d2fc6-ade1-40f6-be96-48c521dcfb37"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 194, 4, 96, "Title",ExpressionUUID->"34dc650c-820d-4d57-b30c-9b3558cd0399"],
Cell[CellGroupData[{
Cell[795, 30, 203, 4, 43, "Subsubsection",ExpressionUUID->"11e29ce5-c2fc-402f-b1ae-bf4727435fac"],
Cell[CellGroupData[{
Cell[1023, 38, 201, 3, 29, "Input",ExpressionUUID->"fe09b092-d4f6-4f3b-9b0d-65afefc5e323"],
Cell[CellGroupData[{
Cell[1249, 45, 291, 6, 23, "Print",ExpressionUUID->"9b7a2553-92ac-4df9-b866-b17bed88ecea"],
Cell[1543, 53, 557, 13, 23, "Print",ExpressionUUID->"847671b2-cc53-4087-890d-8aaac7d2563f"],
Cell[2103, 68, 312, 6, 23, "Print",ExpressionUUID->"ab11442f-3c52-49b3-9f5e-8e534403ff79"],
Cell[2418, 76, 269, 5, 23, "Print",ExpressionUUID->"3ef6cb03-2c4f-466b-b860-8103f72242af"],
Cell[2690, 83, 250, 5, 23, "Print",ExpressionUUID->"932e8616-4c1d-4cad-b4a8-c069434ab775"],
Cell[2943, 90, 288, 6, 23, "Print",ExpressionUUID->"a4d3a7d2-0f8e-400b-a6ec-84c9d91bb7c9"],
Cell[3234, 98, 563, 13, 23, "Print",ExpressionUUID->"68704763-9d5a-429d-a1e7-a8ac59143691"],
Cell[3800, 113, 310, 6, 23, "Print",ExpressionUUID->"50f2df74-429e-4d0d-a8a2-b326f79e8a3b"],
Cell[4113, 121, 289, 6, 23, "Print",ExpressionUUID->"a159a5a9-7749-4172-8012-49f44fb52168"],
Cell[4405, 129, 557, 13, 23, "Print",ExpressionUUID->"9c343328-c25b-479d-a22d-e84da6d7979c"],
Cell[4965, 144, 328, 6, 41, "Print",ExpressionUUID->"1f258b78-d82b-44ec-9b7a-9746caf26ef9"],
Cell[5296, 152, 289, 6, 23, "Print",ExpressionUUID->"18bd7ea9-ac72-4115-9f74-e553e6a09fb8"],
Cell[5588, 160, 561, 13, 23, "Print",ExpressionUUID->"0dd74fe3-2431-45cd-8187-039947f9c8d7"],
Cell[6152, 175, 339, 6, 41, "Print",ExpressionUUID->"3d293318-06a2-40e3-86fa-89b447c2e491"],
Cell[6494, 183, 289, 6, 23, "Print",ExpressionUUID->"6b01932d-5f54-4880-ae3a-0e6e97cc5c5a"],
Cell[6786, 191, 444, 8, 60, "Print",ExpressionUUID->"e599b91c-9e9a-4806-825c-282a541459b4"],
Cell[7233, 201, 291, 6, 23, "Print",ExpressionUUID->"89b37b0d-0ac9-4f85-b46c-f23a8b2f5a18"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7585, 214, 211, 4, 43, "Subsubsection",ExpressionUUID->"34c379ac-93c2-4341-892f-1f0dbdf2b4f9"],
Cell[CellGroupData[{
Cell[7821, 222, 1805, 38, 90, "Input",ExpressionUUID->"143d1501-9f1a-4207-8434-5da029978460"],
Cell[CellGroupData[{
Cell[9651, 264, 1058, 22, 23, "Print",ExpressionUUID->"d60e37f4-eaeb-4b00-b7b8-c2e16001de17"],
Cell[10712, 288, 1004, 21, 23, "Print",ExpressionUUID->"f06ea7cd-876f-4410-be54-eebfb0612827"],
Cell[11719, 311, 1018, 22, 23, "Print",ExpressionUUID->"9ed1494b-09a6-4a65-80a4-97cb8ef374c5"],
Cell[12740, 335, 1158, 25, 23, "Print",ExpressionUUID->"3690a489-c6ad-4c49-9058-6c28d286c14e"],
Cell[13901, 362, 1170, 26, 23, "Print",ExpressionUUID->"066925a5-23b9-4795-ab18-ec5bd513ff64"],
Cell[15074, 390, 1086, 24, 23, "Print",ExpressionUUID->"3f1158b7-5757-4160-9e6b-9d3b0f074b04"],
Cell[16163, 416, 1202, 26, 23, "Print",ExpressionUUID->"1e820c29-3bae-4b23-9fac-cbd95a3ba410"],
Cell[17368, 444, 1220, 27, 23, "Print",ExpressionUUID->"08701a38-4845-4bfe-b690-281f6f404239"],
Cell[18591, 473, 1270, 28, 23, "Print",ExpressionUUID->"11740017-fc1b-4253-8160-e40268753a26"],
Cell[19864, 503, 1164, 25, 23, "Print",ExpressionUUID->"d4597d66-9b23-4bdb-88e6-5457fe10cbdd"],
Cell[21031, 530, 1072, 22, 23, "Print",ExpressionUUID->"6ccb2a66-8034-475e-82f9-bbd549d5d8c4"],
Cell[22106, 554, 1176, 26, 23, "Print",ExpressionUUID->"d148da9b-595d-41d2-b7b5-52a25205cefc"],
Cell[23285, 582, 1258, 28, 23, "Print",ExpressionUUID->"5c7da0a3-d88d-4079-82f6-707f72189540"],
Cell[24546, 612, 1168, 25, 23, "Print",ExpressionUUID->"53851a10-1033-4308-bb3c-f89a15972144"],
Cell[25717, 639, 1088, 23, 23, "Print",ExpressionUUID->"947b83ef-87b5-4932-b911-18a7bbd069d0"],
Cell[26808, 664, 1010, 21, 23, "Print",ExpressionUUID->"01fb552d-8360-4aab-a9f7-5e796e5e0fe5"],
Cell[27821, 687, 1068, 22, 23, "Print",ExpressionUUID->"0071b918-e9de-4559-b8a3-815ad76eb3ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28938, 715, 316, 7, 29, "Input",ExpressionUUID->"cc33208c-42eb-48a6-b2d8-14806f8a9501"],
Cell[29257, 724, 630, 13, 23, "Print",ExpressionUUID->"dcf10288-5297-47f7-afb0-701db10e8208"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29924, 742, 965, 24, 70, "Input",ExpressionUUID->"5c170a43-2fca-46ed-86c1-265fc8f0756b"],
Cell[CellGroupData[{
Cell[30914, 770, 682, 15, 23, "Print",ExpressionUUID->"fe4a92a7-5608-425b-b5c7-e5a04937239d"],
Cell[31599, 787, 626, 14, 23, "Print",ExpressionUUID->"26c83f10-3b89-458c-8a1f-9b393fee56dc"],
Cell[32228, 803, 716, 17, 23, "Print",ExpressionUUID->"1c3e8a65-6f54-411c-b1cc-1af5d1fd7399"],
Cell[32947, 822, 834, 19, 23, "Print",ExpressionUUID->"bb515ff7-931d-42c3-b818-7ac81d94f5b8"],
Cell[33784, 843, 852, 20, 23, "Print",ExpressionUUID->"1eab07f3-5b94-41fe-8b47-2cce1f1e4a70"],
Cell[34639, 865, 931, 20, 41, "Print",ExpressionUUID->"a1d5ccaa-88e9-48c3-933f-0894a92860b4"],
Cell[35573, 887, 804, 18, 23, "Print",ExpressionUUID->"4b866dce-3026-4106-9df1-474b759705fb"],
Cell[36380, 907, 303, 6, 23, "Print",ExpressionUUID->"2d0b27e7-57b8-4ff4-b309-3c11599ba7e7"],
Cell[36686, 915, 888, 20, 23, "Print",ExpressionUUID->"59199453-e591-41c1-9e3b-a5da0da12071"],
Cell[37577, 937, 974, 22, 41, "Print",ExpressionUUID->"3c0b45ef-3cac-4cef-92c7-8143ef186ac9"],
Cell[38554, 961, 644, 14, 23, "Print",ExpressionUUID->"bcca8dd8-df15-4605-a020-178dfe682816"]
}, Open  ]]
}, Open  ]],
Cell[39225, 979, 291, 7, 29, "Input",ExpressionUUID->"2c324f80-ae8c-4e99-bb29-e513856e55c2"],
Cell[CellGroupData[{
Cell[39541, 990, 656, 14, 29, "Input",ExpressionUUID->"6489597a-6c95-4c95-8270-24d919957eb2"],
Cell[40200, 1006, 649, 13, 23, "Print",ExpressionUUID->"b215f2cf-5933-424b-a647-5ba009d3839a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40898, 1025, 303, 5, 43, "Subsubsection",ExpressionUUID->"b6d8104d-a88c-4683-adaa-ff53d05a65ed"],
Cell[41204, 1032, 996, 26, 90, "Input",ExpressionUUID->"798e4b61-3454-464d-a218-ea523db962b4"],
Cell[42203, 1060, 1544, 46, 151, "Input",ExpressionUUID->"0a1c5e05-40cf-4795-bc49-46778c9c54af"],
Cell[43750, 1108, 2064, 54, 111, "Input",ExpressionUUID->"f833f768-7b12-400a-b08e-5d36ac7ea54b"],
Cell[45817, 1164, 905, 22, 49, "Input",ExpressionUUID->"71b8014f-077a-4ff5-81e7-879623db2981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46759, 1191, 276, 5, 43, "Subsubsection",ExpressionUUID->"5d16ee3e-ee35-4c0f-b3fe-581929391ed3"],
Cell[CellGroupData[{
Cell[47060, 1200, 1028, 18, 29, "Input",ExpressionUUID->"c153620c-70fc-418b-92d4-fff9319e8fce"],
Cell[48091, 1220, 774, 17, 23, "Print",ExpressionUUID->"77c2469d-0897-4d48-a5f2-239e5cb16b49"]
}, Open  ]],
Cell[48880, 1240, 3231, 76, 356, "Input",ExpressionUUID->"6607b1e4-f85a-4062-9eee-330f078bfbfd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52160, 1322, 188, 4, 96, "Title",ExpressionUUID->"b9ca1a90-4efe-434d-9154-f1883b735761"],
Cell[52351, 1328, 448, 11, 29, "Input",ExpressionUUID->"f912a04f-2548-4a5f-a748-bf7a51176ebf"],
Cell[CellGroupData[{
Cell[52824, 1343, 202, 3, 29, "Input",ExpressionUUID->"14adf35b-8050-435c-88ad-1991dc67273f"],
Cell[53029, 1348, 3302, 95, 35, "Output",ExpressionUUID->"8df21871-ebc9-4426-ab47-c6528a6dbdf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56368, 1448, 204, 3, 29, "Input",ExpressionUUID->"d9332b81-b57c-45c0-bcba-6526b80eb827"],
Cell[56575, 1453, 6879, 194, 35, "Output",ExpressionUUID->"cb4c7242-712e-43a3-be8c-2937c98cd069"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63491, 1652, 202, 3, 29, "Input",ExpressionUUID->"1bea9cf7-b3ca-4a1f-b312-f0af38e3afe5"],
Cell[63696, 1657, 6886, 194, 35, "Output",ExpressionUUID->"18b68052-184d-4e1c-92a6-d7297ac56fc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70619, 1856, 202, 3, 29, "Input",ExpressionUUID->"991754aa-9016-4891-96c0-447f803ba62f"],
Cell[70824, 1861, 6888, 194, 35, "Output",ExpressionUUID->"6181403f-f58f-4642-98c4-6b480eb340e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77749, 2060, 204, 3, 29, "Input",ExpressionUUID->"250c240a-e172-42a4-b46c-123a78cf2f17"],
Cell[77956, 2065, 6888, 194, 35, "Output",ExpressionUUID->"e61be861-437b-4937-82b4-79f5ff9efd7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84881, 2264, 202, 3, 29, "Input",ExpressionUUID->"9a196888-2645-45d0-9870-84bde49eb659"],
Cell[85086, 2269, 6886, 194, 35, "Output",ExpressionUUID->"b08f5e12-3b9a-4506-bc90-6479a97b2ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92009, 2468, 202, 3, 29, "Input",ExpressionUUID->"a3fd3d7b-1749-4cc8-b05a-a74d47b1333d"],
Cell[92214, 2473, 6888, 194, 35, "Output",ExpressionUUID->"6cb76303-031c-4d75-a6fa-14c586c60962"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99139, 2672, 202, 3, 29, "Input",ExpressionUUID->"307dde88-8882-4271-be86-0760b24fcd48"],
Cell[99344, 2677, 6884, 194, 35, "Output",ExpressionUUID->"3b7b3160-6422-4e0f-968c-dc7d043b5d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106265, 2876, 204, 3, 29, "Input",ExpressionUUID->"363e5346-475f-4f6f-bac8-48c34cd028c9"],
Cell[106472, 2881, 6867, 194, 35, "Output",ExpressionUUID->"24aabea2-f9eb-4b76-addc-d52e5edbd19d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113376, 3080, 205, 3, 29, "Input",ExpressionUUID->"06d7bee4-e799-4823-b7c7-8dc0a4f3f342"],
Cell[113584, 3085, 6867, 194, 35, "Output",ExpressionUUID->"0cdfc28e-e74b-4af6-8870-cfa7e04b264a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ancillary/Q.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    396566,      10905]
NotebookOptionsPosition[    387948,      10769]
NotebookOutlinePosition[    388340,      10785]
CellTagsIndexPosition[    388297,      10782]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Preamble",
 FontWeight->"Bold"]], "Title",
 CellChangeTimes->{{3.966898633411124*^9, 3.966898653928452*^9}, {
   3.9671025403950243`*^9, 3.967102547914315*^9}, {3.967260543715996*^9, 
   3.967260543999689*^9}, 
   3.967784096263167*^9},ExpressionUUID->"5dff7094-4e17-47f2-84a6-\
a528e41b6ce0"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# Load xAct",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
  3.967260720175243*^9, 3.967260721232143*^9}, {3.967784111362705*^9, 
  3.96778411282742*^9}},ExpressionUUID->"8df2581b-7689-45a7-89e8-\
983f0c268a13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`xTerior`"}]], "Input",
 CellChangeTimes->{{3.9668517910825033`*^9, 3.966851797355694*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b1b1d143-ac35-49bf-bf23-f7bda8880375"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.9677849654525127`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"84b674f4-c8a1-461d-ac6f-cb7467be8cab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.96778496546595*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"78976413-865f-46b9-9b1d-a5a83c4cd5c9"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965479577*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8b5b52d4-e232-4440-a72f-770e8164e61b"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965523991*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ba1480f5-9759-4084-8d78-b9dc0462b00d"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965556567*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b015c8d0-df3d-456c-bfb7-12608cdcea04"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965568503*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a0166339-f125-4be8-b4b9-341fc9f4d7e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965581561*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"59e6ee97-bb33-4e87-811f-ae1773a388a6"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965593759*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7d1b8ab6-008e-4f6e-9e59-0b2577233b1f"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965652565*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a5100fb2-e0cf-41fb-ac3a-bc2b58da2377"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965665491*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"29aecbd4-935d-4fd8-b351-b8a4eb09d6b8"],

Cell[BoxData["\<\"CopyRight (C) 2005-2021, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784965678648*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3565a6b6-92f0-411d-a98e-7c48227a8432"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784966068206*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4e28a6cd-ef74-4ce7-85ef-ce3169e0848c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTerior`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2019", ",", "5", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTerior`  version ", "0.9.1", ", ", {2019, 5, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.96778496608922*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e29eb2b3-a8ed-47c5-ae9b-985cf5b838fb"],

Cell[BoxData["\<\"Copyright (C) 2013-2019, Alfonso Garcia-Parrado Gomez-Lobo \
and Leo C. Stein, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.9677849660995703`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"733f1cb4-427c-4bb7-a2fb-9ac1cc41f8f9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.967784966110471*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9eb52d10-b729-4a1c-92ba-3f346b4dd552"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.9677849661215487`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4812a08e-d114-4125-ba1d-a8de84025a7b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.966851797854926*^9, 3.966899236575033*^9, 3.966944834922854*^9, {
   3.966995166754755*^9, 3.966995176856236*^9}, 3.9669955142580338`*^9, {
   3.967079025932947*^9, 3.967079035723724*^9}, 3.967102554698941*^9, 
   3.967134869418495*^9, 3.967241674503681*^9, 3.96724350546942*^9, 
   3.9672457021189833`*^9, 3.967246241642846*^9, 3.967246527214027*^9, 
   3.9672480434876833`*^9, 3.967251141779415*^9, 3.96725141193836*^9, 
   3.967252956835525*^9, 3.9672572868513117`*^9, 3.967259786861979*^9, 
   3.967260519396791*^9, 3.967261065892342*^9, 3.9672625442323503`*^9, 
   3.967389051376296*^9, 3.967443600444337*^9, 3.96744508929732*^9, 
   3.967445286126711*^9, 3.967445961518167*^9, 3.967446209654591*^9, 
   3.967447025118628*^9, 3.967485556009439*^9, 3.967488840799322*^9, 
   3.967488911965082*^9, 3.967489334692309*^9, 3.9674898469045277`*^9, 
   3.967489924235289*^9, 3.9674935201363792`*^9, 3.967493983268029*^9, 
   3.967496124757044*^9, 3.967496182499014*^9, 3.967499070594721*^9, 
   3.9675004602015963`*^9, 3.9675023642031507`*^9, 3.967577972254497*^9, 
   3.9677827573185253`*^9, 3.967783236403203*^9, 3.967784244995955*^9, 
   3.9677845160893173`*^9, 3.967784692688014*^9, 3.967784914647079*^9, 
   3.9677849661344957`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0bea9487-4ec9-4262-8a50-c1935c2c1c20"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# Define Geometry",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
  3.967260720175243*^9, 3.967260721232143*^9}, {3.967784114821828*^9, 
  3.9677841163161716`*^9}},ExpressionUUID->"5b54f4b1-18cd-4e53-b78b-\
4c1fcdac0b00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indices\[Bullet]mani", "=", 
   RowBox[{"{", 
    RowBox[{
    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h",
      ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "r", ",",
      "s"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", 
   RowBox[{"dim\[Bullet]mani", ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d625\>\""}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"mani", ",", "dim\[Bullet]mani", ",", "indices\[Bullet]mani"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{
    RowBox[{"-", "1"}], ",", 
    RowBox[{"met", "[", 
     RowBox[{
      RowBox[{"-", "a"}], ",", 
      RowBox[{"-", "b"}]}], "]"}], ",", "CD", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<,\>\"", ",", "\"\<\[Del]\>\""}], "}"}], ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d488\>\""}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.953071950220211*^9, 3.9530721393783255`*^9}, {
   3.9530725508844233`*^9, 3.953072558707239*^9}, {3.953085478709934*^9, 
   3.9530854870754633`*^9}, 3.953592575150688*^9, {3.9535930519795074`*^9, 
   3.9535930529716034`*^9}, {3.9535931171023636`*^9, 
   3.9535931463315926`*^9}, {3.9535937757419257`*^9, 
   3.9535937823262806`*^9}, {3.9536028949098115`*^9, 3.953602905037551*^9}, {
   3.961926776627846*^9, 3.961926789439783*^9}, {3.966995494758325*^9, 
   3.966995506467004*^9}, 3.967235130402169*^9, {3.967243496633288*^9, 
   3.967243496901903*^9}, {3.967785193772647*^9, 
   3.967785193932055*^9}},ExpressionUUID->"1da0abc2-3f40-44ff-adf9-\
b3b30233dde3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim\[Bullet]mani", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`dim\[Bullet]mani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DON1xg+A2kAmbjDDA==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2e8e274e-811c-45b2-8d18-890304097600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "mani", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`mani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaJV31xg+A2kAl3PC0Q==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f28fe795-2627-4aac-a780-8a959c1ba1ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", 
   "Tangentmani", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`Tangentmani, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DP+1xk+A2kAmGDC2w==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"55808890-dd8d-49f4-90e8-5d3c6a9267ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"met", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`met[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6KrL1xk+A2kAmWzDDQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"343fbbaf-632f-46b1-a6fc-5daeca5cc0f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilonmet", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilonmet[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaAXTGwyfgTQAklDCFg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3aa9cb56-07e0-4e94-b754-f4258abce638"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6CnTbjB8BtIAmJfC6w==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"59bef200-7f63-4b01-b777-a955789712ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6CuPbzB8BtIAnLLDeA==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e42718e0-f306-41b6-b9e1-fa1422792b09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaG6XmwyfgTQAkhfCEQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"76b8e36b-ae4c-41d3-b045-cfc5079b433c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6L+LbzJ8BtIAnEDDYg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"195c5c47-c66e-4527-994f-294bc41e5509"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6A1/bzJ8BtIAnE7Dbw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e993f13c-4e87-4e1b-96b9-1c2ea0b4458f"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6NkRtxg+A2kAlynCtg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"95024c1e-4402-408f-817b-93ca512bda54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6BMbbzF8BtIAmwDDPA==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cb15c1c8-6e3c-4769-8861-03c3bbe4964f"],

Cell[BoxData["\<\"** DefCovD:  Contractions of Ricci automatically replaced \
by RicciScalar.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaAa52wyfgTQAkMHB4g==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9178cdf6-07b2-4045-8ba1-ef79a476f6f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6H+dtxk+A2kAm57DSw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e2340ee5-7804-4b1f-8772-e798675bdbe6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6DOXbjN8BtIAnA3DYg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a51d7946-753f-4cb6-9a0e-a190e2343d1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6HU6dxg+A2kAlpnCnw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1ab6be32-66b6-49bc-a466-15d88a62f919"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6KS+OwyfgTQAlufCtQ==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b43a13ca-8456-48ef-a7a4-d3595deb5f74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RiemannToWeylRules for dim \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\|01d625",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dim\[Bullet]mani,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RiemannToWeylRules for dim ", $CellContext`dim\
\[Bullet]mani],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaLe3dxg+A2kAmKDC+A==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"74c048f8-ab3c-4d4d-8ebb-c74d540ffa7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToTFRicci for dim \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\|01d625",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dim\[Bullet]mani,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToTFRicci for dim ", \
$CellContext`dim\[Bullet]mani],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6BaP3YuwyfgTQAk/7CUg==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2904c31d-bd44-47f2-a9fe-30e9fe68fbf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD:  Computing RicciToEinsteinRules for dim \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    StyleBox["\|01d625",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`dim\[Bullet]mani,
    Editable->False]}],
  SequenceForm[
  "** DefCovD:  Computing RicciToEinsteinRules for dim ", $CellContext`dim\
\[Bullet]mani],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6Csn7zJ8BtIAnBrDYw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"17d58318-cb35-4e70-a5b7-db4a8934635b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefInertHead", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inert head \"\>", "\[InvisibleSpace]", "CovDCD", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefInertHead, ": Defining ", 
   "inert head ", $CellContext`CovDCD, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6A8S9xg+A2kAmCnCzw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"816ca034-2b7f-4754-a92a-fc3228269fa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detmet", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detmet[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAuKHD07vfNn31jH+T+28V0B6wae/G14D6S/xM7+A6CdT
pCTeAGkx5qVXQfS05XqR74B0WdviKhDdtXav9XsgzX1ZK/IjkBa4u3niJyC9
rf7RBxC9bGWZ4WcgHcTk9QpEG4UsXW/Y/9ZRn2NNkA+QLgpK5PEF0nE7f6qA
6BLZjEoQfUYiZwaIro6O+geiK3J2nEsA0j86ozOTQPQFhyIQHdMrsRxEr9ot
+xxEb9l18gOI3pfZvykFSN+NtX0DoiPkbnxPBdJBjwX/g2gVB9GMdCD9589x
0QwgvezwceZMIP3qdN6HXiD97g7v+48g/UueaHwC0hbu15aB6Ikzd54A0ZuX
nb4Hoq1sun6B6KKqewyfgTQAlufCsw==
  "],
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"36a53d4f-4195-4902-afb6-0a2c343c835f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"y", "[", "a", "]"}], ",", "mani", ",", 
    RowBox[{"PrintAs", "->", "\"\<\|01d49a\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{3.9677829502567253`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"c974065d-1da8-468b-b70d-dbc14ba655e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"y", "[", "a", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`y[$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.967782950594562*^9, 3.967783241683816*^9, 
  3.967784247230514*^9, 3.967784518351098*^9, 3.967784694887637*^9, 
  3.9677849167879543`*^9, 3.9677849669797*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"18620a30-c4e6-463f-b5f5-bf31c96b753e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# iN/D formalism",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
  3.967784123854425*^9, 3.967784134634142*^9}, {3.967784198987897*^9, 
  3.967784215316085*^9}},ExpressionUUID->"cbe8d50b-a051-4273-a729-\
4af49ff26028"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrintAs", "[", "RiemannCD", "]"}], 
   "^=", "\"\<\!\(\*StyleBox[\"\|01d619\",StripOnInput->False,LineColor->\
RGBColor[0.40900000000000003`, 0.14200000000000002`, \
0],FrontFaceColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, \
0],BackFaceColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, \
0],GraphicsColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, \
0],FontColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, \
0]]\)\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.9670800339806147`*^9, 3.967080042644762*^9}, {
  3.9670801026201878`*^9, 3.967080103955675*^9}, {3.9670801496121063`*^9, 
  3.967080150574771*^9}, {3.967080185465064*^9, 3.967080186893963*^9}, {
  3.967102887957239*^9, 3.9671028885229816`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"097f51ed-11d6-496f-ab5f-799575275f67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dy", "[", "a_", "]"}], ":=", 
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{"y", "[", "a", "]"}], ",", "CD"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"dx", "[", "mani", "]"}], "[", "__", "]"}], ",", "CD"}], "]"}], 
   ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{
     RowBox[{"dx", "[", "mani", "]"}], "[", "a_", "]"}]}], ":=", 
   RowBox[{"y", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{"Dy", "[", "__", "]"}]}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", "N", "]"}], "@", 
    RowBox[{
     RowBox[{"RiemannForm", "[", "CD", "]"}], "[", 
     RowBox[{"a_", ",", "b_"}], "]"}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}], ",", 
     RowBox[{
      RowBox[{"RiemannCD", "[", 
       RowBox[{"a", ",", "b", ",", 
        RowBox[{"-", "c"}], ",", 
        RowBox[{"-", "d"}]}], "]"}], 
      RowBox[{"y", "[", "c", "]"}], 
      RowBox[{
       RowBox[{"dx", "[", "mani", "]"}], "[", "d", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{"expr_", ",", "CD"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "r", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"dx", "[", "mani", "]"}], "[", "r", "]"}], 
       RowBox[{
        RowBox[{"CD", "[", 
         RowBox[{"-", "r"}], "]"}], "@", "expr"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Head", "[", "expr", "]"}], "===", "RiemannCD"}], "||", 
     RowBox[{
      RowBox[{"Head", "@", 
       RowBox[{"Head", "[", "expr", "]"}]}], "===", "CD"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.967782908595532*^9, 3.967782922802205*^9}, 
   3.9677829566959467`*^9, {3.9677829961632137`*^9, 3.9677830381641417`*^9}, {
   3.96778311376136*^9, 3.9677831966748962`*^9}, 3.967783268340179*^9, {
   3.967783393660667*^9, 3.9677834204436893`*^9}, {3.96778351152957*^9, 
   3.9677835294218187`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"afe5fb66-2d7b-4cec-be1d-c68961c33854"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"iND", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "N", "]"}], "@", 
     RowBox[{"Diff", "[", 
      RowBox[{"expr", ",", "CD"}], "]"}]}], "//", "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DiN", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Diff", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "N", "]"}], "@", "expr"}], ",", "CD"}], "]"}], "//",
     "ToCanonical"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9677830545512733`*^9, 3.967783088353936*^9}, 
   3.9677831269100122`*^9, {3.9677832992545013`*^9, 3.967783329183975*^9}, {
   3.967784678482347*^9, 3.967784680285494*^9}, {3.967784955353849*^9, 
   3.967784959042111*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"de6ea57c-83c6-4a9d-9ca1-c640a2205161"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["# Q-tensors",
 FontWeight->"Bold"]], "Subsubsection",
 CellChangeTimes->{{3.967260651544176*^9, 3.967260660107958*^9}, {
  3.967784123854425*^9, 
  3.967784197218405*^9}},ExpressionUUID->"7d9a0615-4f34-4c4e-a676-\
39532992bbfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", 
      RowBox[{"-", "s"}]}], "]"}], ",", "mani", ",", 
    RowBox[{"Symmetric", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "m"}], ",", 
       RowBox[{"-", "s"}]}], "}"}], "]"}], ",", 
    RowBox[{
    "PrintAs", 
     "->", "\"\<\!\(\*StyleBox[\"\|01d478\",FontWeight->\"Bold\"]\)\>\""}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9674474149392653`*^9, 3.967447486163658*^9}, {
   3.9674475172971354`*^9, 3.967447518079589*^9}, {3.967447667092182*^9, 
   3.967447693939149*^9}, {3.967447735903295*^9, 3.9674477649885197`*^9}, {
   3.9674479297595577`*^9, 3.967447939326458*^9}, {3.967449077953426*^9, 
   3.967449078733541*^9}, {3.967449245334453*^9, 3.967449246163125*^9}, 
   3.9674493815473433`*^9, {3.967449427542297*^9, 3.9674494283867607`*^9}, {
   3.9674495319533663`*^9, 3.967449532745811*^9}, {3.96744959061707*^9, 
   3.967449591622919*^9}, {3.967493528670417*^9, 3.967493528928473*^9}, 
   3.9677827864198914`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"d820339c-873c-44ae-be4a-8d52e2fbcadb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"-", "m"}], ",", 
     RowBox[{"-", "s"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Q[-$CellContext`m, -$CellContext`s], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.967449091530696*^9, 3.967449252658476*^9, 3.967449382114091*^9, 
   3.967449431447846*^9, 3.967449533263214*^9, 3.9674495934053373`*^9, 
   3.967485558705052*^9, 3.967488843773728*^9, {3.967488898528552*^9, 
   3.9674889149327383`*^9}, 3.967489337835387*^9, 3.9674898498155127`*^9, 
   3.967489927208853*^9, 3.9674935299558563`*^9, 3.967493989627274*^9, 
   3.967496127598792*^9, 3.967496185468874*^9, 3.96749907365313*^9, 
   3.967500463246931*^9, 3.967502367160426*^9, 3.9675779989492893`*^9, 
   3.967782791212628*^9, 3.967783243529933*^9, 3.967784247290001*^9, 
   3.9677845184062433`*^9, 3.967784694938154*^9, 3.967784916824193*^9, 
   3.9677849670163937`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"adf7338a-d050-453c-b27c-25779e69d77a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"toQ", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Expand", "[", "expr", "]"}], "//.", "rules\[Bullet]Q"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ring", "[", 
     RowBox[{"head_", ",", "tail_"}], "]"}], "[", "\[ScriptL]_", "]"}], ":=", 
   
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"head", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "tail"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "\[ScriptL]"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<rules\[Bullet]Q:=\>\"", ",", "#", ",", "\"\<;\>\""}], 
      "]"}], "&"}], "@", 
    RowBox[{"ToString", "@", 
     RowBox[{"Flatten", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<CD[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", "\"\<R[a_,-b_,-c_,d_]y[b_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Q[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},a,d]\>\""}]}], "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<CD[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", "\"\<R[a_,-b_,d_,-c_]y[b_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<-Q[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},a,d]\>\""}]}], "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<CD[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", "\"\<R[-b_,a_,-c_,d_]y[b_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<-Q[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},a,d]\>\""}]}], "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<y[r$\>\"", ",", "\"\<_]\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ring", "[", 
              RowBox[{"\"\<CD[-r$\>\"", ",", "\"\<_]@\>\""}], "]"}], "[", 
             "\[ScriptL]", "]"}], ",", 
            "\[IndentingNewLine]", "\"\<R[-b_,a_,d_,-c_]y[b_]y[c_]\>\"", ",", 
            "\[IndentingNewLine]", "\"\<:>\>\"", ",", "\[IndentingNewLine]", 
            RowBox[{"\"\<Q[LI@{\>\"", "<>", 
             RowBox[{"ToString", "[", "\[ScriptL]", "]"}], 
             "<>", "\"\<},a,d]\>\""}]}], "\[IndentingNewLine]", "]"}]}], 
         "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[ScriptL]", ",", "2", ",", "15"}], "}"}]}], "]"}]}]}]}], "//",
    "ToExpression"}], ";"}]}], "Input",
 CellChangeTimes->{{3.96778374495362*^9, 3.967783773953043*^9}, 
   3.967783863559638*^9, {3.967784228173313*^9, 3.967784230133699*^9}, {
   3.9677847244828157`*^9, 3.967784735345636*^9}, {3.967784896432722*^9, 
   3.9677849060385103`*^9}, {3.967784951174865*^9, 3.967784951435144*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"439bb62d-90bf-47ed-85ab-e95a1065f669"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", "tha___", "}"}]}], ",", "s0_", ",", "m_"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", "thb___", "}"}]}], ",", "s_", ",", "n_"}], "]"}]}], "^:=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", 
        RowBox[{"tha", ",", "thb"}], "}"}]}], ",", "m", ",", "n"}], "]"}], "/;", 
    RowBox[{"s0", "===", 
     RowBox[{"-", "s"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", "tha___", "}"}]}], ",", "m_", ",", "s0_"}], "]"}], 
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", "thb___", "}"}]}], ",", "s_", ",", "n_"}], "]"}]}], "^:=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"{", 
        RowBox[{"tha", ",", "thb"}], "}"}]}], ",", "m", ",", "n"}], "]"}], "/;", 
    RowBox[{"s0", "===", 
     RowBox[{"-", "s"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.967783913985724*^9, 3.96778399088596*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0df05c59-39b5-4214-bdca-cb22e8bac07d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", "list_"}], ",", 
      RowBox[{"-", "s_"}], ",", "m_"}], "]"}], 
    RowBox[{
     RowBox[{"dx", "[", "mani", "]"}], "[", "s_", "]"}]}], "^:=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"Reverse", "@", "list"}]}], ",", "m", ",", 
      RowBox[{"-", "s"}]}], "]"}], 
    RowBox[{
     RowBox[{"dx", "[", "mani", "]"}], "[", "s", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", "list_"}], ",", 
      RowBox[{"-", "s_"}], ",", "m_"}], "]"}], 
    RowBox[{"Dy", "[", "s_", "]"}]}], "^:=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{
      RowBox[{"LI", "@", 
       RowBox[{"Reverse", "@", "list"}]}], ",", "m", ",", 
      RowBox[{"-", "s"}]}], "]"}], 
    RowBox[{"Dy", "[", "s", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.967784007610496*^9, 3.967784067742235*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9c3180e8-3b2e-4ff5-8d9f-7e353674de08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Main",
 FontWeight->"Bold"]], "Title",
 CellChangeTimes->{{3.967782751617482*^9, 3.9677827517368307`*^9}, {
  3.967782852322125*^9, 3.967782852776054*^9}, {3.967784364341724*^9, 
  3.967784367120328*^9}},ExpressionUUID->"d33ecc8b-06b2-4c0e-9a82-\
e278e13d6c3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"form", "[", "\[ScriptL]_", "]"}], ":=", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"Nest", "[", 
      RowBox[{"iND", ",", 
       RowBox[{"Dy", "[", "a", "]"}], ",", 
       RowBox[{"\[ScriptL]", "-", "1"}]}], "]"}], "//", "toQ"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9677842938330917`*^9, 3.967784309009492*^9}, {
  3.9677844966756363`*^9, 3.967784506194785*^9}, {3.967784544163509*^9, 
  3.96778455867747*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"997d5fcf-255d-493e-a7af-1d3f2b9e58fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"iND", "@", 
  RowBox[{
   RowBox[{"dx", "[", "mani", "]"}], "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"DiN", "@", 
  RowBox[{
   RowBox[{"dx", "[", "mani", "]"}], "[", "a", "]"}]}]}], "Input",
 CellChangeTimes->{{3.967782870812592*^9, 3.967782906263188*^9}, {
  3.9677830640674353`*^9, 3.9677830674058943`*^9}, {3.967783310030099*^9, 
  3.9677833122381268`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e0f138ca-fa52-4659-9473-2d8f17079bb2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.967782882444675*^9, 3.967782906755404*^9}, 
   3.9677829595709953`*^9, 3.967783067693852*^9, {3.9677832944535227`*^9, 
   3.967783330573954*^9}, 3.967784248578946*^9, 3.967784379794559*^9, 
   3.967784562572565*^9, 3.9677846979147778`*^9, 3.967784926666215*^9, 
   3.967784971314913*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8ea24c88-f20b-4ce5-91f3-e3e039d28138"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   RowBox[{
    SuperscriptBox["d", "\[Del]"], "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\|01d49a", 
         StyleBox[GridBox[{
            {"a"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`y[$CellContext`a],
     Editable->False], "]"}],
   ShowAutoStyles->False,
   AutoSpacing->False],
  xAct`xTerior`Diff[
   $CellContext`y[$CellContext`a], $CellContext`CD],
  Editable->False]], "Output",
 CellChangeTimes->{{3.967782882444675*^9, 3.967782906755404*^9}, 
   3.9677829595709953`*^9, 3.967783067693852*^9, {3.9677832944535227`*^9, 
   3.967783330573954*^9}, 3.967784248578946*^9, 3.967784379794559*^9, 
   3.967784562572565*^9, 3.9677846979147778`*^9, 3.967784926666215*^9, 
   3.967784971353833*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"0cd34bc0-4fa7-4a70-9929-bcc0f2eccb3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.967782980554731*^9, 3.967782991249243*^9}, {
  3.9677830721938868`*^9, 3.967783103728486*^9}, {3.9677836192389917`*^9, 
  3.967783622852788*^9}, {3.967783709744174*^9, 3.967783713121223*^9}, {
  3.967784347748012*^9, 3.9677843487645407`*^9}, {3.96778456522171*^9, 
  3.967784568707748*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"6d592b21-3377-45bd-8056-9d6094fdada9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.003259`", ",", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         StyleBox["\|01d478",
          FontWeight->"Bold"], 
         StyleBox[GridBox[{
            {
             RowBox[{"{", "2", "}"}], "a", " "},
            {" ", " ", "b"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Q[
      xAct`xTensor`LI[{2}], $CellContext`a, -$CellContext`b],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"dx", 
         StyleBox[GridBox[{
            {"b"},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.967782987210184*^9, 3.967782991421206*^9}, 
   3.9677830423946877`*^9, {3.967783095898628*^9, 3.9677831039799547`*^9}, {
   3.967783317883678*^9, 3.967783331970366*^9}, 3.967783623164496*^9, 
   3.967783713416156*^9, 3.967783792038365*^9, 3.9677838659897623`*^9, 
   3.967784249718199*^9, 3.967784349005567*^9, 3.967784569177305*^9, 
   3.967784699291404*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"eb4e95f9-b33f-404b-b4c8-467599e05a05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.9677843831809397`*^9, 3.9677843840725317`*^9}, {
  3.96778457048666*^9, 3.9677845713861017`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"20838a11-c419-478f-a420-618d45911f30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.005467`", ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "2", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"d"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`d],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`d], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d619",
           StripOnInput->False,
           LineColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, 0],
           
           
           FrontFaceColor->RGBColor[
            0.40900000000000003`, 0.14200000000000002`, 0],
           BackFaceColor->RGBColor[
            0.40900000000000003`, 0.14200000000000002`, 0],
           
           GraphicsColor->RGBColor[
            0.40900000000000003`, 0.14200000000000002`, 0],
           FontColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, 0]], 
          StyleBox[GridBox[{
             {"a", " ", " ", " "},
             {" ", "d", "b", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RiemannCD[$CellContext`a, -$CellContext`d, \
-$CellContext`b, -$CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d49a", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`y[$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d49a", 
          StyleBox[GridBox[{
             {"c"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`y[$CellContext`c],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "3", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d49a", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`y[$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d49a", 
          StyleBox[GridBox[{
             {"c"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`y[$CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\|01d49a", 
          StyleBox[GridBox[{
             {"e"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`y[$CellContext`e],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "d"], GridBox[{
          {
           StyleBox["\|01d619",
            StripOnInput->False,
            LineColor->RGBColor[0.40900000000000003`, 0.14200000000000002`, 0],
            FrontFaceColor->RGBColor[
             0.40900000000000003`, 0.14200000000000002`, 0],
            
            BackFaceColor->RGBColor[
             0.40900000000000003`, 0.14200000000000002`, 0],
            
            GraphicsColor->RGBColor[
             0.40900000000000003`, 0.14200000000000002`, 0],
            
            FontColor->RGBColor[
             0.40900000000000003`, 0.14200000000000002`, 0]], 
           StyleBox[GridBox[{
              {"a", " ", " ", " "},
              {" ", "e", "b", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`d][
       $CellContext`RiemannCD[$CellContext`a, -$CellContext`e, \
-$CellContext`b, -$CellContext`c]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"d"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`d],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677843843456297`*^9, 3.967784571725168*^9, 
  3.967784700513585*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cef0fa5f-ef01-47af-aa3e-db4924d103ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.967784384831468*^9, 3.967784386240086*^9}, {
  3.967784573947406*^9, 3.9677845749846687`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"243e93ee-0405-44d8-ac51-080d1b5b5876"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.041694`", ",", 
   RowBox[{
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "3", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "4", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967784386619454*^9, 3.967784575303152*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7ec1142a-e4da-4452-b073-db2f15c76e18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.967784387043048*^9, 3.967784388147359*^9}, {
  3.967784577119298*^9, 3.9677845780756903`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"94593f36-e4c7-4fd9-8f5c-24e36d331b85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.090323`", ",", 
   RowBox[{
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "4", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "5", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677843885089912`*^9, 3.967784578523278*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"45b23680-541a-410d-9ff3-6b5708303f68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.967784388787962*^9, 3.967784390180407*^9}, {
  3.967784580415509*^9, 3.967784581286313*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9849f6c3-778d-4558-bcec-88abc25b87ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.198112`", ",", 
   RowBox[{
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "5", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "6", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677843907065887`*^9, 3.967784581838173*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"d8d9ed00-0ce4-4683-9680-40e5fc44b834"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.967784392047003*^9, 3.9677843931905727`*^9}, {
  3.9677845835404243`*^9, 3.967784584854472*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c41d9aaa-362b-4490-a96c-d8f56056dfe8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.482316`", ",", 
   RowBox[{
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "6", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "7", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{7}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967784394712709*^9, 3.967784586461904*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"420af8b7-d4c8-4d80-a60f-54305488ee30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.96778439556138*^9, 3.967784396872858*^9}, {
  3.9677845866819468`*^9, 3.967784588807001*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ec0e3683-4f93-4367-93c9-cc73fbdeffc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.439564`", ",", 
   RowBox[{
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "7", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{7}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 5}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"18", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"30", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"20", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "8", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{8}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 6}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"20", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"18", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9677844124132843`*^9, 3.967784603828293*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"59d363b7-2369-42fb-a943-3be4f883a027"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "9", "]"}]], "Input",
 CellChangeTimes->{{3.967784457419992*^9, 3.967784458838606*^9}, {
  3.9677845906689463`*^9, 3.9677845917127867`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a76e6022-5141-491a-8434-48c92b08e46d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.082407`", ",", 
   RowBox[{
    RowBox[{"7", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "8", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{8}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 6}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 5}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"63", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"70", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"35", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"14", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"21", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "9", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{9}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "7"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 7}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"7", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 6}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"21", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"35", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"35", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"21", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"7", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{7, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"10", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "5", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 5, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"7", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"42", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"21", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"63", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"35", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "3"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"3", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "3", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"5", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"7", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967785450575844*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"da167a40-43ea-487e-b1b4-4926e90f19a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"form", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.96778557033033*^9, 3.967785571466111*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d7daca44-348f-444e-82a9-f5bc136d1fd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"91.84706`", ",", 
   RowBox[{
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "9", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{9}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "7"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 7}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"40", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 6}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"112", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 5}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"168", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"140", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"7", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{7, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 5}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"18", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"30", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"20", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "5", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 5, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"24", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"80", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"80", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"112", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "3"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "3", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SuperscriptBox["d", "\[Del]"], "[", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\|01d49a", 
             StyleBox[GridBox[{
                {"b"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`y[$CellContext`b],
         Editable->False], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`Diff[
       $CellContext`y[$CellContext`b], $CellContext`CD],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", "10", "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{10}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "8"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 8}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "7"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 7}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 6}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"70", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"7", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{7, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"8", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{8, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "6"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 6}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"20", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "5", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 5, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "6", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 6, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "5"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 5}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"40", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"80", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "4", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 4, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"80", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "5", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 5, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "4"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"112", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "3", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"168", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "4", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"56", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "2", ",", " ", "3"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"168", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"5", ",", " ", "3", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{5, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"70", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"6", ",", " ", "2", ",", " ", "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{6, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "2", ",", " ", "4"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 4}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"4", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "3", ",", " ", "3"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 3, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "2", ",", " ", "4", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 4, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"6", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "2", ",", " ", "3"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"18", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "3", ",", " ", "3", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 3, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"15", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"2", ",", " ", "4", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 4, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"8", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "2", ",", " ", "3"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 2, 3}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"24", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "2", ",", " ", "3", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 2, 3, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"40", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"3", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{3, 3, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{"28", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{"4", ",", " ", "2", ",", " ", "2", ",", " ", "2"}], 
               "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{4, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          StyleBox["\|01d478",
           FontWeight->"Bold"], 
          StyleBox[GridBox[{
             {
              RowBox[{"{", 
               RowBox[{
               "2", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", 
                "2"}], "}"}], "a", " "},
             {" ", " ", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Q[
       xAct`xTensor`LI[{2, 2, 2, 2, 2}], $CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"dx", 
          StyleBox[GridBox[{
             {"b"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTerior`dx[$CellContext`mani][$CellContext`b],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.967828628991928*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"55b52433-5b94-4835-bd46-7a0fac124bab"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{55, Automatic}, {59, Automatic}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"507aaa33-826b-40fd-8aee-0380be14d873"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 317, 6, 96, "Title",ExpressionUUID->"5dff7094-4e17-47f2-84a6-a528e41b6ce0"],
Cell[CellGroupData[{
Cell[918, 32, 297, 5, 43, "Subsubsection",ExpressionUUID->"8df2581b-7689-45a7-89e8-983f0c268a13"],
Cell[CellGroupData[{
Cell[1240, 41, 203, 3, 29, "Input",ExpressionUUID->"b1b1d143-ac35-49bf-bf23-f7bda8880375"],
Cell[CellGroupData[{
Cell[1468, 48, 1460, 23, 23, "Print",ExpressionUUID->"84b674f4-c8a1-461d-ac6f-cb7467be8cab"],
Cell[2931, 73, 1725, 30, 23, "Print",ExpressionUUID->"78976413-865f-46b9-9b1d-a5a83c4cd5c9"],
Cell[4659, 105, 1479, 23, 23, "Print",ExpressionUUID->"8b5b52d4-e232-4440-a72f-770e8164e61b"],
Cell[6141, 130, 1436, 22, 23, "Print",ExpressionUUID->"ba1480f5-9759-4084-8d78-b9dc0462b00d"],
Cell[7580, 154, 1419, 22, 23, "Print",ExpressionUUID->"b015c8d0-df3d-456c-bfb7-12608cdcea04"],
Cell[9002, 178, 1458, 23, 23, "Print",ExpressionUUID->"a0166339-f125-4be8-b4b9-341fc9f4d7e0"],
Cell[10463, 203, 1732, 30, 23, "Print",ExpressionUUID->"59e6ee97-bb33-4e87-811f-ae1773a388a6"],
Cell[12198, 235, 1479, 23, 23, "Print",ExpressionUUID->"7d1b8ab6-008e-4f6e-9e59-0b2577233b1f"],
Cell[13680, 260, 1458, 23, 23, "Print",ExpressionUUID->"a5100fb2-e0cf-41fb-ac3a-bc2b58da2377"],
Cell[15141, 285, 1726, 30, 23, "Print",ExpressionUUID->"29aecbd4-935d-4fd8-b351-b8a4eb09d6b8"],
Cell[16870, 317, 1497, 23, 41, "Print",ExpressionUUID->"3565a6b6-92f0-411d-a98e-7c48227a8432"],
Cell[18370, 342, 1458, 23, 23, "Print",ExpressionUUID->"4e28a6cd-ef74-4ce7-85ef-ce3169e0848c"],
Cell[19831, 367, 1729, 30, 23, "Print",ExpressionUUID->"e29eb2b3-a8ed-47c5-ae9b-985cf5b838fb"],
Cell[21563, 399, 1510, 23, 41, "Print",ExpressionUUID->"733f1cb4-427c-4bb7-a2fb-9ac1cc41f8f9"],
Cell[23076, 424, 1458, 23, 23, "Print",ExpressionUUID->"9eb52d10-b729-4a1c-92ba-3f346b4dd552"],
Cell[24537, 449, 1615, 25, 60, "Print",ExpressionUUID->"4812a08e-d114-4125-ba1d-a8de84025a7b"],
Cell[26155, 476, 1460, 23, 23, "Print",ExpressionUUID->"0bea9487-4ec9-4262-8a50-c1935c2c1c20"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27676, 506, 306, 5, 43, "Subsubsection",ExpressionUUID->"5b54f4b1-18cd-4e53-b78b-4c1fcdac0b00"],
Cell[CellGroupData[{
Cell[28007, 515, 1687, 37, 90, "Input",ExpressionUUID->"1da0abc2-3f40-44ff-adf9-b3b30233dde3"],
Cell[CellGroupData[{
Cell[29719, 556, 1034, 22, 23, "Print",ExpressionUUID->"2e8e274e-811c-45b2-8d18-890304097600"],
Cell[30756, 580, 980, 21, 23, "Print",ExpressionUUID->"f28fe795-2627-4aac-a780-8a959c1ba1ce"],
Cell[31739, 603, 994, 22, 23, "Print",ExpressionUUID->"55808890-dd8d-49f4-90e8-5d3c6a9267ea"],
Cell[32736, 627, 1134, 25, 23, "Print",ExpressionUUID->"343fbbaf-632f-46b1-a6fc-5daeca5cc0f7"],
Cell[33873, 654, 1146, 26, 23, "Print",ExpressionUUID->"3aa9cb56-07e0-4e94-b754-f4258abce638"],
Cell[35022, 682, 1062, 24, 23, "Print",ExpressionUUID->"59bef200-7f63-4b01-b777-a955789712ff"],
Cell[36087, 708, 1178, 26, 23, "Print",ExpressionUUID->"e42718e0-f306-41b6-b9e1-fa1422792b09"],
Cell[37268, 736, 1196, 27, 23, "Print",ExpressionUUID->"76b8e36b-ae4c-41d3-b045-cfc5079b433c"],
Cell[38467, 765, 1226, 28, 23, "Print",ExpressionUUID->"195c5c47-c66e-4527-994f-294bc41e5509"],
Cell[39696, 795, 1140, 25, 23, "Print",ExpressionUUID->"e993f13c-4e87-4e1b-96b9-1c2ea0b4458f"],
Cell[40839, 822, 651, 13, 23, "Print",ExpressionUUID->"95024c1e-4402-408f-817b-93ca512bda54"],
Cell[41493, 837, 1028, 22, 23, "Print",ExpressionUUID->"cb15c1c8-6e3c-4769-8861-03c3bbe4964f"],
Cell[42524, 861, 655, 13, 23, "Print",ExpressionUUID->"9178cdf6-07b2-4045-8ba1-ef79a476f6f8"],
Cell[43182, 876, 1156, 26, 23, "Print",ExpressionUUID->"e2340ee5-7804-4b1f-8772-e798675bdbe6"],
Cell[44341, 904, 1211, 27, 23, "Print",ExpressionUUID->"a51d7946-753f-4cb6-9a0e-a190e2343d1f"],
Cell[45555, 933, 1148, 25, 23, "Print",ExpressionUUID->"1ab6be32-66b6-49bc-a466-15d88a62f919"],
Cell[46706, 960, 1040, 22, 23, "Print",ExpressionUUID->"b43a13ca-8456-48ef-a7a4-d3595deb5f74"],
Cell[47749, 984, 969, 24, 23, "Print",ExpressionUUID->"74c048f8-ab3c-4d4d-8ebb-c74d540ffa7d"],
Cell[48721, 1010, 961, 24, 23, "Print",ExpressionUUID->"2904c31d-bd44-47f2-a9fe-30e9fe68fbf2"],
Cell[49685, 1036, 973, 24, 23, "Print",ExpressionUUID->"17d58318-cb35-4e70-a5b7-db4a8934635b"],
Cell[50661, 1062, 990, 21, 23, "Print",ExpressionUUID->"816ca034-2b7f-4754-a92a-fc3228269fa7"],
Cell[51654, 1085, 1048, 22, 23, "Print",ExpressionUUID->"36a53d4f-4195-4902-afb6-0a2c343c835f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52751, 1113, 316, 7, 29, "Input",ExpressionUUID->"c974065d-1da8-468b-b70d-dbc14ba655e6"],
Cell[53070, 1122, 746, 15, 23, "Print",ExpressionUUID->"18620a30-c4e6-463f-b5f5-bf31c96b753e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53865, 1143, 303, 5, 43, "Subsubsection",ExpressionUUID->"cbe8d50b-a051-4273-a729-4af49ff26028"],
Cell[54171, 1150, 1108, 21, 49, "Input",ExpressionUUID->"097f51ed-11d6-496f-ab5f-799575275f67"],
Cell[55282, 1173, 2396, 72, 172, "Input",ExpressionUUID->"afe5fb66-2d7b-4cec-be1d-c68961c33854"],
Cell[57681, 1247, 855, 22, 49, "Input",ExpressionUUID->"de6ea57c-83c6-4a9d-9ca1-c640a2205161"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58573, 1274, 252, 5, 43, "Subsubsection",ExpressionUUID->"7d9a0615-4f34-4c4e-a676-39532992bbfe"],
Cell[CellGroupData[{
Cell[58850, 1283, 1165, 26, 29, "Input",ExpressionUUID->"d820339c-873c-44ae-be4a-8d52e2fbcadb"],
Cell[60018, 1311, 1342, 26, 23, "Print",ExpressionUUID->"adf7338a-d050-453c-b27c-25779e69d77a"]
}, Open  ]],
Cell[61375, 1340, 4620, 100, 601, "Input",ExpressionUUID->"439bb62d-90bf-47ed-85ab-e95a1065f669"],
Cell[65998, 1442, 1299, 40, 49, "Input",ExpressionUUID->"0df05c59-39b5-4214-bdca-cb22e8bac07d"],
Cell[67300, 1484, 1106, 34, 49, "Input",ExpressionUUID->"9c3180e8-3b2e-4ff5-8d9f-7e353674de08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68455, 1524, 285, 5, 96, "Title",ExpressionUUID->"d33ecc8b-06b2-4c0e-9a82-e278e13d6c3c"],
Cell[68743, 1531, 565, 14, 29, "Input",ExpressionUUID->"997d5fcf-255d-493e-a7af-1d3f2b9e58fc"],
Cell[CellGroupData[{
Cell[69333, 1549, 476, 10, 49, "Input",ExpressionUUID->"e0f138ca-fa52-4659-9473-2d8f17079bb2"],
Cell[69812, 1561, 417, 6, 33, "Output",ExpressionUUID->"8ea24c88-f20b-4ce5-91f3-e3e039d28138"],
Cell[70232, 1569, 1492, 41, 35, "Output",ExpressionUUID->"0cd34bc0-4fa7-4a70-9929-bcc0f2eccb3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71761, 1615, 449, 7, 29, "Input",ExpressionUUID->"6d592b21-3377-45bd-8056-9d6094fdada9"],
Cell[72213, 1624, 2408, 66, 35, "Output",ExpressionUUID->"eb4e95f9-b33f-404b-b4c8-467599e05a05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74658, 1695, 256, 4, 29, "Input",ExpressionUUID->"20838a11-c419-478f-a420-618d45911f30"],
Cell[74917, 1701, 14125, 406, 35, "Output",ExpressionUUID->"cef0fa5f-ef01-47af-aa3e-db4924d103ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89079, 2112, 253, 4, 29, "Input",ExpressionUUID->"243e93ee-0405-44d8-ac51-080d1b5b5876"],
Cell[89335, 2118, 6417, 186, 35, "Output",ExpressionUUID->"7ec1142a-e4da-4452-b073-db2f15c76e18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95789, 2309, 253, 4, 29, "Input",ExpressionUUID->"94593f36-e4c7-4fd9-8f5c-24e36d331b85"],
Cell[96045, 2315, 10719, 311, 35, "Output",ExpressionUUID->"45b23680-541a-410d-9ff3-6b5708303f68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106801, 2631, 251, 4, 29, "Input",ExpressionUUID->"9849f6c3-778d-4558-bcec-88abc25b87ad"],
Cell[107055, 2637, 17034, 494, 59, "Output",ExpressionUUID->"d8d9ed00-0ce4-4683-9680-40e5fc44b834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124126, 3136, 255, 4, 29, "Input",ExpressionUUID->"c41d9aaa-362b-4490-a96c-d8f56056dfe8"],
Cell[124384, 3142, 27687, 802, 83, "Output",ExpressionUUID->"420af8b7-d4c8-4d80-a60f-54305488ee30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152108, 3949, 252, 4, 29, "Input",ExpressionUUID->"ec0e3683-4f93-4367-93c9-cc73fbdeffc8"],
Cell[152363, 3955, 44739, 1294, 130, "Output",ExpressionUUID->"59d363b7-2369-42fb-a943-3be4f883a027"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197139, 5254, 255, 4, 29, "Input",ExpressionUUID->"a76e6022-5141-491a-8434-48c92b08e46d"],
Cell[197397, 5260, 72562, 2097, 201, "Output",ExpressionUUID->"da167a40-43ea-487e-b1b4-4926e90f19a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269996, 7362, 202, 3, 29, "Input",ExpressionUUID->"d7daca44-348f-444e-82a9-f5bc136d1fd0"],
Cell[270201, 7367, 117719, 3398, 343, "Output",ExpressionUUID->"55b52433-5b94-4835-bd46-7a0fac124bab"]
}, Open  ]]
}, Open  ]]
}
]
*)


